Barrier Log-Concavity of Large Forests

We prove that the independence sequence of every sufficiently large forest is strictly barrier log-concave: whenever $i_{k+1}>i_k$, one has $i_k^2>i_{k-1}i_{k+1}$. Consequently, every common downward coefficient tilt is unimodal, with one order threshold valid simultaneously for all $0<t\le1$. As an application, we prove that every sufficiently large well-covered tree has a strictly log-concave independence polynomial. More generally, the latter conclusion holds for well-covered forests with sufficiently large matching number. Every sufficiently large forest with a palindromic independence polynomial is also strictly log-concave, with its modes at the central ranks. The proof establishes local coefficient-curvature estimates uniformly over forests of unbounded maximum degree and over activities tending to zero. Combined with the fixed-density theorem of Fang, Lu, Nevo, Yao, and Zheng, these estimates complete the strict log-concavity interval down to rank one through $\lfloor17\alpha/25\rfloor$; the terminal fraction is inherited. The classical decreasing tail then yields the barrier property. A cumulative-coefficient corona theorem transfers barrier log-concavity of the base forest to full strict log-concavity of its leaf corona.

==> anc/EXTERNAL_INPUT_LVZ.json <==
{
  "source": "Li--Vallier--Zhang, arXiv:2610.07943v1, draft 2.2, 6 October 2026",
  "source_url": "https://arxiv.org/html/2610.07943v1",
  "source_locations": [
    "Proposition 2.3(b)",
    "Lemma 3.7",
    "Theorem 3.9",
    "Section 5.3.1, Proposition 5.8",
    "Section 7, Data 8"
  ],
  "repository": "https://github.com/zhangzenozhang-jpg/forest-unimodality-v2.2-supplement",
  "commit": "9f4f1ecfc439fdf43f8cfad0e888e54fe778d428",
  "assets_as_reported_by_source": {
    "twin_v2.2_data.txt": "6ac570f5ec8423f44ebf43fdf0d20aba8c4f4d748d8ff7df332e9013a6d12314",
    "supplementary_data.zip:bundle/MANIFEST.sha256": "9b9a8da401237788dbe6829f0470106af25da6d0ddd6e0daa2b81d45c348bd4b",
    "supplementary_code.zip": "c7e637c94d1aff841a903fa20b1b044a983aa52089e127255385bca46f772819",
    "supplementary_code.zip:supplementary_code/SHA256SUMS.txt": "8f586be2d9795967844685a3263980671e8541614ab6d4a538f9f1bafb00770e"
  },
  "check_scope": "Identifiers checked against the fixed manuscript web text on 2026-10-14. The external archives were not downloaded or hashed afresh and the external interval/Lean development was not rebuilt."
}


==> anc/PROVENANCE.json <==
{
  "package": "P1-ARXIV-2026-10-14",
  "programs": {
    "checks/verify_constants.py": {
      "origin": "constant endpoint calculation from 2026-10-13 independent_audit.py; additional numerical guards directly from main.tex",
      "changes": "standalone P1-only implementation; 51 named checks; no P3/S imports"
    },
    "checks/weighted_clock_audit.py": {
      "origin": "2026-10-13 weighted_clock_audit.py",
      "original_sha256": "437f93e3008551831e54fe8ccfcc068c7de0ca92bd6b6caeb04fb7274a2484d6",
      "changes": "helper-module import renamed; added optimization guard; mathematical calculations unchanged"
    },
    "checks/verify_corona.py": {
      "origin": "2026-10-14 scope-and-corona release",
      "original_sha256": "b401f7eaf0cd49ba0020791f1ee61a9a6cd7dcd01261ff8427da6af08834b647",
      "changes": "none"
    },
    "checks/p1_helpers.py": {
      "origin": "require, ceil_fraction_power, independent_masks from 2026-10-13 independent_audit.py",
      "changes": "functions extracted without modifying their bodies"
    },
    "checks/adapted_martingale_stress.py": {
      "origin": "2026-10-13 second-cycle referee diagnostic",
      "changes": "none",
      "original_sha256": "f038df4fd425b58b11f0340d998724e31c4a79bc3048d034b1c0a3c5a0332185"
    }
  },
  "not_replayed": [
    "Historical 33-comparison/15-guard scripts as originally packaged",
    "External FLNYZ/LVZ computations",
    "Any Lean formalization"
  ],
  "original_1999_citation_checked": {
    "authors": "V. E. Levit and E. Mandrescu",
    "title": "Well-covered trees",
    "journal": "Congressus Numerantium",
    "volume": "139",
    "year": 1999,
    "pages": "101-112",
    "primary_confirmation": "https://arxiv.org/html/math/0211036v1; bibliography [11] and Theorem 4.1",
    "publisher_confirmation": "https://doi.org/10.1007/978-3-540-85097-7_36; reference [8]",
    "original_1999_full_text_retrieved": false
  },
  "historical_records": {
    "135_case_7365_state": "Described in the manuscript; original code not supplied in these retained inputs. Not confused with the included 153-case diagnostic.",
    "153_case_7461_state": "Code and expected report included.",
    "156_law_3208_atom": "Code and expected report included."
  }
}


==> anc/README.md <==
# Supplementary material for Barrier Log-Concavity of Large Forests

Author: Vadim E. Levit. Release: October 15, 2026.

The 26-page article is compiled from `main.tex` at the source root.
It contains the main analytic proofs and the corona transfer. The optional
16-page quantitative supplement is `anc/P1_Quantitative_Refinements.pdf`;
its independently compilable source is `supplement/quantitative_supplement.tex`.
The supplement is part of the same submission, not a second paper.

## Reproduction

From a fresh extraction of the source ZIP, run ordinary Python without optimization:

    python3 anc/verify_release.py
    python3 anc/run_checks.py --output-dir ../p1-checks
    python3 anc/beyond_forests/verify_examples.py
    python3 anc/illustrations/verify.py

For only the 51 exact rational guards:

    python3 anc/run_checks.py --constants-only --output-dir ../p1-constants

Each output directory for `run_checks.py` must be new or empty and outside
`anc/`. The numerical scripts use NetworkX and mpmath as pinned in
`requirements.txt`. No sharp-prefix or spherical-companion program is called.

The whole-release hash check applies to the supplied source bytes. arXiv
postprocessing, including comment removal, may legitimately change source bytes;
those changes are not a failed mathematical identity.

## Scope of the checks

The constant checker evaluates 51 exact rational guards for response-norm
constants, Fourier majorants, low-activity bounds, and rank/order overlaps.
The other programs check finite weighted-clock identities, corona transforms,
and adapted-martingale laws. Characteristic-function comparisons at high
precision are numerical diagnostics, not interval certificates. The elementary
rank examples and the literal graph in the corona illustration have separate
exact checkers. These computations do not replace the analytic proofs.

The historical filenames and expected JSON reports identify retained numerical
programs; expected outputs are not substituted for fresh execution. The
`PROVENANCE.json` record describes the origins of that retained payload.
`RELEASE_INFO.json` describes this release. The runner verifies the file hashes
in `SHA256SUMS.json`; `RELEASE_SHA256SUMS.json` additionally covers the article,
figures, supplement source, and full ancillary payload.

## External literature and dependencies

The article and supplement cite both Tong Zhang--Wei Li (September 27, 2026;
Zenodo DOI 10.5281/zenodo.22999166) and Wei Li--Kevin Vallier--Tong Zhang
(arXiv:2610.07943v1, draft 2.2, October 6, 2026). The latter describes a second
proof building on the former. Neither headline all-order unimodality theorem
is a premise of the main article. The optional explicit-cutoff branch in
Supplement S8 retains its separately stated LVZ weighted-inequality input.
Its fixed source identifiers are recorded in `EXTERNAL_INPUT_LVZ.json`.
No external certificate bundle, interval computation, or Lean development is
replayed by these programs. Third-party manuscripts are cited, not redistributed.


==> anc/RELEASE_INFO.json <==
{
  "release_id": "P1-ARXIV-2026-10-15-BOTH-ALL-FOREST-CITATIONS",
  "date": "2026-10-15",
  "title": "Barrier Log-Concavity of Large Forests",
  "author": "Vadim E. Levit",
  "main_source": "main.tex",
  "main_pages": 26,
  "figures": 2,
  "main_bibliography_entries": 91,
  "supplement_pdf": "anc/P1_Quantitative_Refinements.pdf",
  "supplement_source": "supplement/quantitative_supplement.tex",
  "supplement_pages": 16,
  "supplement_bibliography_entries": 13,
  "change_scope": "Literature attribution/version update and packaging; mathematical result statements, proof bodies, display equations, numerical programs, and figures retained.",
  "all_order_sources": [
    {
      "authors": [
        "Tong Zhang",
        "Wei Li"
      ],
      "date": "2026-09-27",
      "doi": "10.5281/zenodo.22999166",
      "citation_key": "ZhangLi2026"
    },
    {
      "authors": [
        "Wei Li",
        "Kevin Vallier",
        "Tong Zhang"
      ],
      "date": "2026-10-06",
      "arxiv": "2610.07943v1",
      "draft": "2.2",
      "citation_key": "LVZ"
    }
  ],
  "main_proof_dependency_note": "Neither all-order unimodality theorem is a premise of the main results. Fixed-density FLNYZ and credited classical inputs remain.",
  "supplement_dependency_note": "Section S8 retains its explicitly specified LVZ weighted estimate and stated external computations.",
  "verification_scope": "Numerical guards and finite diagnostics; no external full-proof or Lean replay."
}


==> anc/RELEASE_SHA256SUMS.json <==
{
  "00README.json": "2d6caddd8740e472f4a81844ec0cb22342b2093aac2567860db7db51f5613297",
  "anc/EXTERNAL_INPUT_LVZ.json": "970f02ab420cda5ebd2f7a5068e3bb3b201c2c8cbb518419766e48a53626ee02",
  "anc/P1_Quantitative_Refinements.pdf": "575faf3958655beaa829c1a34eb9626701c5661816e4caa5394eca648dfeb0a7",
  "anc/PROVENANCE.json": "21ba704b8dbcd9afe2848b3ddc96d5729645b4d6170cf2d4f356f0969dbd7c0b",
  "anc/README.md": "98c5023d28afdfa84742ecd02f2afade14550ba53609294fcf35f1d14b3ebfcb",
  "anc/RELEASE_INFO.json": "f0c14981dfb6ca15e735d573fcb9fe503a201042544155799d695dda39bc8e44",
  "anc/SHA256SUMS.json": "5f6080aec408c3b1c5fc4e684acd0a779c22ee543fbb3790e34090ebec892362",
  "anc/SUPPLEMENT_LAYOUT.txt": "849bf4992a715b49696b26e5c9675f9e15715cc230007eb0e9f61bdd74330175",
  "anc/adapted_martingale_2026-10-13.json": "2ba06589af7a40b55bfd7fa77164294be96206c5f8bef9274b331c228a2ebb43",
  "anc/beyond_forests/README.md": "b75534b3a1fe2e03f7da6bff0164917b8342def540f2f57bb0ee43bccf241f93",
  "anc/beyond_forests/SHA256SUMS.json": "c5f1561df2811fbb6cd1b36c9393886540f89eed30e1dda5f49a49ca916b4e56",
  "anc/beyond_forests/expected_results.json": "5a23f86b48133b28ea3b1b119803ffdd8717926018d7801d9c56b0d5b2e3d708",
  "anc/beyond_forests/verify_examples.py": "f64bece7e9ba8f927ea496e4d2708803e8da1b9acaec6b9c500dd30d0afc8169",
  "anc/checks/adapted_martingale_stress.py": "f038df4fd425b58b11f0340d998724e31c4a79bc3048d034b1c0a3c5a0332185",
  "anc/checks/p1_helpers.py": "b30e8b7aecaefbed94cf7c3faf81fddb816e9d74f4995ee4adf4b56340495c2e",
  "anc/checks/verify_constants.py": "9a3ec694fda30014cee73d9fc504479df85764b184817a73498635ac9551672f",
  "anc/checks/verify_corona.py": "b401f7eaf0cd49ba0020791f1ee61a9a6cd7dcd01261ff8427da6af08834b647",
  "anc/checks/weighted_clock_audit.py": "458b3cf53966b2356cddde3f7ff7cf965c3885e9a95ea4622433b5cb867db345",
  "anc/constant_audit_2026-10-13.json": "1cec209b539db855fec8eb0fceb26d0b34f988fb890e587f076cb09a8cc91122",
  "anc/corona_2026-10-14.json": "ae798d10a499dd1747b2e49db5d40ec344e0caadd3e648c1fdbb0bcb1774c96f",
  "anc/illustrations/graph.json": "1798495add8da1e298c943a395df6050e7c91ddc17ab656891125840184bb3fd",
  "anc/illustrations/verify.py": "d8917f06f03d906e2981e47df4e32e604a93c35b63ae81924af73943ab3d2dc6",
  "anc/requirements.txt": "e9acc4c12dbf72718810a9926735928000f3e7bb248b153c11cbb20b6f451a2b",
  "anc/run_checks.py": "c6fbb31914c9c0d0f5a983ef3f64f39fa6fd0aa1de379f74ef89a1e65598e881",
  "anc/verify_release.py": "19a0dd4754723dc991d5145842ae1010ebf77bbc4ebda3ddfc02b4afcd6b1693",
  "anc/weighted_clock_2026-10-13.json": "6d531bf10f1fd9aef03b700b22ba2677726479b38119cdccc14ced6838462eb7",
  "figures/corona_decomposition.tex": "1644755ec07a0b57273de2c730d062b34b501e40ab6b27455ef274284176e294",
  "figures/prefix_cover.tex": "a011223c234d85e7bd2501865935f16a2cbbc05101e0fd5be310dda8147f316d",
  "main.tex": "95436f5d004cd1f9bb813864d835333ee908f528f771b32b9d0ae9b013adba0f",
  "supplement/quantitative_supplement.tex": "6e53726bd54a5e9ed4606205c088ceb6e9c0539815aab0d23b40031d040c0149"
}


==> anc/SHA256SUMS.json <==
{
  "EXTERNAL_INPUT_LVZ.json": "970f02ab420cda5ebd2f7a5068e3bb3b201c2c8cbb518419766e48a53626ee02",
  "P1_Quantitative_Refinements.pdf": "575faf3958655beaa829c1a34eb9626701c5661816e4caa5394eca648dfeb0a7",
  "PROVENANCE.json": "21ba704b8dbcd9afe2848b3ddc96d5729645b4d6170cf2d4f356f0969dbd7c0b",
  "README.md": "98c5023d28afdfa84742ecd02f2afade14550ba53609294fcf35f1d14b3ebfcb",
  "RELEASE_INFO.json": "f0c14981dfb6ca15e735d573fcb9fe503a201042544155799d695dda39bc8e44",
  "SUPPLEMENT_LAYOUT.txt": "849bf4992a715b49696b26e5c9675f9e15715cc230007eb0e9f61bdd74330175",
  "adapted_martingale_2026-10-13.json": "2ba06589af7a40b55bfd7fa77164294be96206c5f8bef9274b331c228a2ebb43",
  "beyond_forests/README.md": "b75534b3a1fe2e03f7da6bff0164917b8342def540f2f57bb0ee43bccf241f93",
  "beyond_forests/expected_results.json": "5a23f86b48133b28ea3b1b119803ffdd8717926018d7801d9c56b0d5b2e3d708",
  "beyond_forests/verify_examples.py": "f64bece7e9ba8f927ea496e4d2708803e8da1b9acaec6b9c500dd30d0afc8169",
  "checks/adapted_martingale_stress.py": "f038df4fd425b58b11f0340d998724e31c4a79bc3048d034b1c0a3c5a0332185",
  "checks/p1_helpers.py": "b30e8b7aecaefbed94cf7c3faf81fddb816e9d74f4995ee4adf4b56340495c2e",
  "checks/verify_constants.py": "9a3ec694fda30014cee73d9fc504479df85764b184817a73498635ac9551672f",
  "checks/verify_corona.py": "b401f7eaf0cd49ba0020791f1ee61a9a6cd7dcd01261ff8427da6af08834b647",
  "checks/weighted_clock_audit.py": "458b3cf53966b2356cddde3f7ff7cf965c3885e9a95ea4622433b5cb867db345",
  "constant_audit_2026-10-13.json": "1cec209b539db855fec8eb0fceb26d0b34f988fb890e587f076cb09a8cc91122",
  "corona_2026-10-14.json": "ae798d10a499dd1747b2e49db5d40ec344e0caadd3e648c1fdbb0bcb1774c96f",
  "illustrations/graph.json": "1798495add8da1e298c943a395df6050e7c91ddc17ab656891125840184bb3fd",
  "illustrations/verify.py": "d8917f06f03d906e2981e47df4e32e604a93c35b63ae81924af73943ab3d2dc6",
  "requirements.txt": "e9acc4c12dbf72718810a9926735928000f3e7bb248b153c11cbb20b6f451a2b",
  "run_checks.py": "c6fbb31914c9c0d0f5a983ef3f64f39fa6fd0aa1de379f74ef89a1e65598e881",
  "verify_release.py": "19a0dd4754723dc991d5145842ae1010ebf77bbc4ebda3ddfc02b4afcd6b1693",
  "weighted_clock_2026-10-13.json": "6d531bf10f1fd9aef03b700b22ba2677726479b38119cdccc14ced6838462eb7"
}


==> anc/SUPPLEMENT_LAYOUT.txt <==
ARTICLE AND QUANTITATIVE SUPPLEMENT -- OCTOBER 15, 2026

Article: Barrier Log-Concavity of Large Forests, Vadim E. Levit.
main.tex compiles the 26-page article, including two figures and 91
bibliography entries. Theorems 1.1 and 1.2 concern eventual strict BL for
forests and strict LC for well-covered forests with sufficiently large
matching number. The main theorems do not use the quantitative supplement
or either announced all-order unweighted unimodality theorem.

The optional 16-page quantitative supplement is
anc/P1_Quantitative_Refinements.pdf. Its source remains outside anc/ at
supplement/quantitative_supplement.tex, as required for ancillary TeX handling.
The supplied 00README.json selects main.tex as the only top-level article
and marks the supplementary source as ignored by the article build.
The precompiled supplementary PDF is intentional ancillary material.

M-prefixed references in the supplement refer to the article; S-prefixed
references are local. All 11 embedded main-reference numbers were checked
against the compiled article in this release.

To build locally from the extracted source root (with latexmk installed):

    latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex
    latexmk -pdf -interaction=nonstopmode -halt-on-error supplement/quantitative_supplement.tex

Without latexmk, run pdflatex three times on each source. Keep local build
products out of the upload ZIP. arXiv should compile only main.tex; inspect
its generated PDF and ancillary listing before final submission.

Supplement S8's explicit BL and well-covered-forest cutoffs retain the
fixed LVZ weighted input. The same cutoff is not claimed for the full
17 alpha /25 prefix. The low-activity, through-mean, and small-tilt results
do not use that external input. Both all-forest manuscripts are now
cited explicitly, with their different proof scopes distinguished.


==> anc/adapted_martingale_2026-10-13.json <==
{
  "status": "PASS",
  "scope": "Finite exact-law / high-precision-CF diagnostic; not a universal proof or interval certificate.",
  "seed": 261013802,
  "working_decimal_digits": 80,
  "martingale_laws": 156,
  "leaf_atoms": 3208,
  "conditional_identities": 3052,
  "characteristic_comparisons": 1560,
  "largest_observed_left_to_right_ratio": "0.3852419010314173789310365",
  "largest_ratio_case": {
    "depth": 1,
    "kind": "rare",
    "rep": 4,
    "standardized_t": "0.0001"
  }
}


==> anc/beyond_forests/README.md <==
# Elementary BL examples beyond forests

This directory checks the explicitly counted families in Section 6.1 of
the main article. The examples use the original cardinality ranks; no
normalization, reversal, or deletion of initial coefficients is used.

Run from the source root:

    python3 anc/beyond_forests/verify_examples.py

Or save the deterministic report outside this directory:

    python3 anc/beyond_forests/verify_examples.py --output ../beyond-results.json

Python 3.10 or later is sufficient; no external package is required.
Every arithmetic comparison uses arbitrary-precision integers. Rational
tilts are checked after multiplying the whole vector by a common power
of their denominator. Required checks use explicit exceptions.

The checks include literal order-ideal enumeration, naturally labeled
posets and top-chain adjunction, literal clique enumeration for K4 with
pendant vertices, coefficient determinant identities, rectangular partition
enumeration, Gaussian recurrences, and selected exact downward tilts.
Naturally labeled posets and decorated graphs are not counted as
pairwise nonisomorphic objects.

The recorded output is compared against freshly computed results. These
finite checks diagnose definitions and arithmetic; the written elementary
arguments establish the families for unrestricted integer parameters. No
unbounded forest theorem, original certificate campaign, or external
proof development is verified by this script.


==> anc/beyond_forests/SHA256SUMS.json <==
{
  "README.md": "b75534b3a1fe2e03f7da6bff0164917b8342def540f2f57bb0ee43bccf241f93",
  "expected_results.json": "5a23f86b48133b28ea3b1b119803ffdd8717926018d7801d9c56b0d5b2e3d708",
  "verify_examples.py": "f64bece7e9ba8f927ea496e4d2708803e8da1b9acaec6b9c500dd30d0afc8169"
}


==> anc/beyond_forests/expected_results.json <==
{
  "antichain_top_chain": {
    "all_vertex_subsets_examined": 61320,
    "displayed_coefficients": [
      1,
      4,
      6,
      4,
      1,
      1
    ],
    "displayed_defects": [
      10,
      20,
      10,
      -3
    ],
    "instances": 36,
    "parameter_domain": "2<=r<=10, 1<=ell<=4"
  },
  "arithmetic": "Python arbitrary-precision integers",
  "clique_family": {
    "defect_ratio_formula": "16/(s+6) at center 3",
    "displayed_coefficients": [
      1,
      15,
      17,
      4,
      1
    ],
    "displayed_defects": [
      208,
      229,
      -1
    ],
    "displayed_graph_order": 15,
    "largest_formula_parameter": 1000000000000,
    "literal_graph_checks": 66,
    "literal_parameter_domain": "0<=s<=64, and s=1000",
    "parameter_checks": 1003
  },
  "downward_tilt_checks": 4156,
  "gaussian_warning": {
    "displayed_coefficients": [
      1,
      1,
      2,
      1,
      1
    ],
    "initial_defect": -1,
    "partition_enumeration_checks": 36,
    "rectangle_checks": 121,
    "tilted_valley": [
      "1",
      "3/4",
      "9/8"
    ]
  },
  "result": "PASS",
  "scope": "Exact finite diagnostics; not unbounded proof replay",
  "terminal_chain_operation": {
    "BL_bases": 329,
    "counts_by_order": {
      "1": 1,
      "2": 2,
      "3": 7,
      "4": 40,
      "5": 357
    },
    "literal_extension_checks": 814,
    "naturally_labeled_posets": 407,
    "not_an_unlabeled_census": true,
    "strict_BL_bases": 314
  }
}


==> anc/beyond_forests/verify_examples.py <==
#!/usr/bin/env python3
"""Exact finite checks for P1's examples beyond forest independence sequences.

Uses integer counts and rational tilts only. Written proofs, not these finite
checks, establish the unbounded families in the article. Run with ordinary
Python 3; no external packages are required.
"""
from __future__ import annotations

import argparse
import hashlib
import json
from functools import lru_cache
from itertools import combinations
from math import comb
from pathlib import Path
from typing import Iterable, Sequence


def require(ok: bool, message: str) -> None:
    if not ok:
        raise AssertionError(message)


def defects(a: Sequence[int]) -> list[int]:
    return [a[k] * a[k] - a[k - 1] * a[k + 1] for k in range(1, len(a) - 1)]


def bl(a: Sequence[int], strict: bool = False) -> bool:
    require(bool(a) and all(x > 0 for x in a), "BL uses positive interval support")
    return all(
        a[k + 1] <= a[k] or
        (a[k] * a[k] > a[k - 1] * a[k + 1] if strict else
         a[k] * a[k] >= a[k - 1] * a[k + 1])
        for k in range(1, len(a) - 1)
    )


def unimodal(a: Sequence[int]) -> bool:
    descending = False
    for u, v in zip(a, a[1:]):
        if v < u:
            descending = True
        if descending and v > u:
            return False
    return True


def tilt(a: Sequence[int], p: int, q: int) -> list[int]:
    """Return q**d times the coefficients tilted by (p/q)**k."""
    require(0 < p <= q, "Only positive downward tilts are tested")
    d = len(a) - 1
    return [x * p**k * q**(d-k) for k, x in enumerate(a)]


def ideal_counts(n: int, relation: Sequence[tuple[int, int]]) -> list[int]:
    """Count all order ideals of a literal strict order on n labeled elements."""
    predecessors = [0] * n
    for u, v in relation:
        predecessors[v] |= 1 << u
    counts = [0] * (n + 1)
    for mask in range(1 << n):
        if all(not (mask & (1 << v)) or predecessors[v] & ~mask == 0
               for v in range(n)):
            counts[mask.bit_count()] += 1
    return counts


def append_top_chain(n: int, relation: Sequence[tuple[int, int]], length: int
                     ) -> tuple[int, list[tuple[int, int]]]:
    require(length >= 1, "The added top chain is nonempty")
    new = list(relation)
    for v in range(n, n + length):
        new.extend((u, v) for u in range(v))
    return n + length, new


def naturally_labeled_posets(n: int) -> Iterable[list[tuple[int, int]]]:
    """All strict transitive relations contained in the natural linear order.

    The enumeration is not a nonisomorphic-poset census; distinct compatible
    labelings may represent the same unlabeled poset.
    """
    pairs = list(combinations(range(n), 2))
    for code in range(1 << len(pairs)):
        relation = [e for i, e in enumerate(pairs) if code >> i & 1]
        upper = [0] * n
        for u, v in relation:
            upper[u] |= 1 << v
        if all(not (upper[u] >> v & 1) or upper[v] & ~upper[u] == 0
               for u in range(n) for v in range(u+1, n)):
            yield relation


def literal_clique_counts(s: int) -> list[int]:
    """K4 with s leaves at vertex 0; enumerate cliques, not all vertex subsets."""
    n = s + 4
    neighbors = [set() for _ in range(n)]
    for u, v in combinations(range(4), 2):
        neighbors[u].add(v); neighbors[v].add(u)
    for v in range(4, n):
        neighbors[0].add(v); neighbors[v].add(0)
    counts = [0] * 5
    counts[0] = 1
    def extend(candidates: list[int], size: int) -> None:
        for i, v in enumerate(candidates):
            counts[size+1] += 1
            extend([u for u in candidates[i+1:] if u in neighbors[v]], size+1)
    extend(list(range(n)), 0)
    return counts


def add_poly(a: Sequence[int], b: Sequence[int], shift: int = 0) -> list[int]:
    out = list(a) + [0] * max(0, len(b) + shift - len(a))
    for j, v in enumerate(b):
        out[j+shift] += v
    return out


@lru_cache(None)
def gaussian(a: int, b: int) -> tuple[int, ...]:
    if a == 0 or b == 0:
        return (1,)
    return tuple(add_poly(gaussian(a-1, b), gaussian(a, b-1), a))


def rectangular_partitions(a: int, b: int) -> list[int]:
    counts = [0] * (a*b+1)
    def rec(left: int, cap: int, total: int) -> None:
        if left == 0:
            counts[total] += 1
            return
        for x in range(cap+1):
            rec(left-1, x, total+x)
    rec(a, b, 0)
    return counts


def run() -> dict:
    report: dict = {"scope": "Exact finite diagnostics; not unbounded proof replay",
                    "arithmetic": "Python arbitrary-precision integers"}
    tilts = [(1,1000), (1,2), (3,4), (1,1)]
    literal_ideal_instances = 0
    ideal_states = 0
    for r in range(2, 11):
        for ell in range(1, 5):
            n, relation = append_top_chain(r, [], ell)
            a = ideal_counts(n, relation)
            expected = [comb(r, k) for k in range(r+1)] + [1]*ell
            require(a == expected, f"ideal polynomial mismatch r={r}, ell={ell}")
            require(bl(a, True), "ideal family is not strict BL")
            require(defects(a)[r-1] == 1-r, "ideal failure formula")
            require([k+1 for k, v in enumerate(defects(a)) if v < 0] == [r],
                    "unexpected ideal failure")
            require(a != a[::-1], "expected nonsymmetric ideal example")
            for p, q in tilts:
                require(unimodal(tilt(a,p,q)) and bl(tilt(a,p,q), True),
                        "downward-tilt ideal check")
            literal_ideal_instances += 1
            ideal_states += 1 << n
    report["antichain_top_chain"] = {
        "instances": literal_ideal_instances, "all_vertex_subsets_examined": ideal_states,
        "parameter_domain": "2<=r<=10, 1<=ell<=4",
        "displayed_coefficients": [1,4,6,4,1,1], "displayed_defects": [10,20,10,-3]}

    posets = good = strict_good = extension_checks = 0
    by_order = {}
    for n in range(1,6):
        count_n = 0
        for relation in naturally_labeled_posets(n):
            a = ideal_counts(n, relation)
            is_bl, is_strict = bl(a), bl(a,True)
            max_count = n - len({u for u,v in relation})
            require(a[-2] == max_count, "rank n-1 / maximal-element identity")
            for ell in (1,2):
                nn, rel = append_top_chain(n, relation, ell)
                b = ideal_counts(nn, rel)
                require(b == a + [1]*ell, "literal universal-top chain polynomial")
                require(bl(b) == is_bl and bl(b,True) == is_strict,
                        "terminal-chain BL preservation/equivalence")
                require(defects(b)[n-1] == 1-max_count,
                        "terminal-chain boundary determinant")
                extension_checks += 1
            posets += 1; count_n += 1
            good += int(is_bl); strict_good += int(is_strict)
        by_order[str(n)] = count_n
    report["terminal_chain_operation"] = {
        "naturally_labeled_posets": posets, "counts_by_order": by_order,
        "BL_bases": good, "strict_BL_bases": strict_good,
        "literal_extension_checks": extension_checks,
        "not_an_unlabeled_census": True}

    s_values = list(range(1001)) + [10**6, 10**12]
    for s in s_values:
        a = [1,s+4,s+6,4,1]
        require(defects(a) == [s*s+7*s+10,s*s+8*s+20,10-s],
                "clique determinant identity")
        require(bl(a,True), "clique family strict BL")
        require(all(x>=0 for x in defects(a)) == (s<=10), "clique LC iff")
        if s>0:
            require(a != a[::-1], "clique nonsymmetry")
        for p,q in tilts:
            require(unimodal(tilt(a,p,q)) and bl(tilt(a,p,q),True),
                    "clique downward tilt")
    literal_s = list(range(65)) + [1000]
    for s in literal_s:
        require(literal_clique_counts(s) == [1,s+4,s+6,4,1], "literal clique count")
    report["clique_family"] = {
        "parameter_checks": len(s_values), "literal_graph_checks":len(literal_s),
        "literal_parameter_domain": "0<=s<=64, and s=1000",
        "largest_formula_parameter": max(s_values),
        "displayed_graph_order": 15, "displayed_coefficients":[1,15,17,4,1],
        "displayed_defects":[208,229,-1],
        "defect_ratio_formula": "16/(s+6) at center 3"}

    gaussian_count=0
    for a in range(2,13):
        for b in range(2,13):
            g = gaussian(a,b)
            require(g[:3] == (1,1,2), "Gaussian initial triple")
            require(g == g[::-1] and unimodal(g), "Gaussian shape")
            require(not bl(g) and defects(g)[0] == -1, "Gaussian BL failure")
            require(not unimodal(tilt(g,3,4)), "Gaussian tilted valley")
            gaussian_count += 1
    partition_count=0
    for a in range(1,7):
        for b in range(1,7):
            require(tuple(rectangular_partitions(a,b)) == gaussian(a,b),
                    "partition enumeration / Gaussian recurrence")
            partition_count += 1
    # The four-element product C2 x C2 is a direct ideal-count warning.
    grid = [(0,1),(0,2),(0,3),(1,3),(2,3)]
    require(ideal_counts(4,grid) == [1,1,2,1,1], "grid ideal example")
    report["gaussian_warning"] = {
        "rectangle_checks": gaussian_count, "partition_enumeration_checks": partition_count,
        "displayed_coefficients": [1,1,2,1,1],
        "tilted_valley": ["1","3/4","9/8"],
        "initial_defect": -1}
    report["downward_tilt_checks"] = (literal_ideal_instances+len(s_values))*len(tilts)
    report["result"] = "PASS"
    return report


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="Write deterministic JSON report")
    args = parser.parse_args()
    report = run()
    text = json.dumps(report, sort_keys=True, indent=2) + "\n"
    expected = Path(__file__).with_name("expected_results.json")
    if expected.is_file():
        require(json.loads(expected.read_text()) == report, "recorded output mismatch")
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(text)
    print(text, end="")

if __name__ == "__main__":
    main()


==> anc/checks/adapted_martingale_stress.py <==
#!/usr/bin/env python3
"""Fresh finite stress test of P1 Lemma 3.3 (not a proof of the lemma).
An explicitly adapted binary tree is enumerated with exact rational laws.
Characteristic functions are evaluated with 80 decimal digits.
"""
from __future__ import annotations
import argparse, json, random
from fractions import Fraction as Q
from pathlib import Path
import mpmath as mp

def check(ok: bool, message: str) -> None:
    if not ok: raise RuntimeError(message)

def mpq(x: Q): return mp.mpf(x.numerator)/x.denominator

def construct(depth: int, rng: random.Random, kind: str):
    # Leaf record: probability, sum, realized predictable clock.
    leaves=[]; third=Q(0); cond_checks=0
    def visit(level,prob,s,clock):
        nonlocal third,cond_checks
        if level==depth:
            leaves.append((prob,s,clock)); return
        if kind=='deterministic': a=b=Q(1,level+1)
        elif kind=='stopped':
            a=b=Q(0) if abs(s)>Q(3,2) else Q(1)
        else:
            a=Q(rng.randint(1,11),rng.randint(1,7))
            b=Q(rng.randint(1,11),rng.randint(1,7))
            if kind=='rare': a*=Q(1,37)
            if kind=='history':
                scale=Q(1,9) if s<0 else Q(7)
                a*=scale; b*=scale
        if a+b==0:
            visit(level+1,prob,s,clock); return
        p=b/(a+b); v=a*b
        check(p*(-a)+(1-p)*b==0,'conditional mean')
        check(p*a*a+(1-p)*b*b==v,'conditional variance')
        cond_checks+=1
        third+=prob*(p*a**3+(1-p)*b**3)
        visit(level+1,prob*p,s-a,clock+v)
        visit(level+1,prob*(1-p),s+b,clock+v)
    visit(0,Q(1),Q(0),Q(0))
    check(sum(p for p,s,a in leaves)==1,'probability sum')
    check(sum(p*s for p,s,a in leaves)==0,'martingale mean')
    var=sum(p*s*s for p,s,a in leaves)
    expected_clock=sum(p*a for p,s,a in leaves)
    check(var==expected_clock,'E clock = variance')
    l1=sum(p*abs(a-var) for p,s,a in leaves)
    return leaves,var,l1,third,cond_checks

def main():
    ap=argparse.ArgumentParser(); ap.add_argument('--output',type=Path,required=True);args=ap.parse_args()
    mp.mp.dps=80; rng=random.Random(261013802)
    ts=[mp.mpf(x) for x in ['0.0001','0.001','0.01','0.03','0.1','0.3','0.6','1','2','4']]
    c=(1+2*mp.sqrt(2/mp.pi))/6
    counts={'martingale_laws':0,'leaf_atoms':0,'conditional_identities':0,'characteristic_comparisons':0}
    maxratio=mp.mpf(0); witness=None
    for depth in range(1,7):
        for kind,reps in [('deterministic',1),('stopped',1),('adapted',12),('rare',6),('history',6)]:
            for rep in range(reps):
                leaves,var,l1,third,cc=construct(depth,rng,kind)
                check(var>0,'positive variance')
                sd=mp.sqrt(mpq(var)); data=[(mpq(p),mpq(s)) for p,s,a in leaves]
                for scaled in ts:
                    t=scaled/sd
                    value=mp.fsum(p*mp.exp(1j*t*s) for p,s in data)
                    lhs=abs(value-mp.exp(-mpq(var)*t*t/2))
                    rhs=t*t*mpq(l1)/2+c*abs(t)**3*mpq(third)
                    check(lhs<=rhs+mp.mpf('1e-65'),'P1 Lemma 3.3 numerical violation')
                    ratio=lhs/rhs
                    if ratio>maxratio:
                        maxratio=ratio; witness={'depth':depth,'kind':kind,'rep':rep,'standardized_t':str(scaled)}
                    counts['characteristic_comparisons']+=1
                counts['martingale_laws']+=1;counts['leaf_atoms']+=len(leaves);counts['conditional_identities']+=cc
    result={'status':'PASS','scope':'Finite exact-law / high-precision-CF diagnostic; not a universal proof or interval certificate.',
            'seed':261013802,'working_decimal_digits':80,**counts,
            'largest_observed_left_to_right_ratio':mp.nstr(maxratio,25),'largest_ratio_case':witness}
    args.output.parent.mkdir(parents=True,exist_ok=True);args.output.write_text(json.dumps(result,indent=2)+'\n');print(json.dumps(result,indent=2))
if __name__=='__main__':main()


==> anc/checks/p1_helpers.py <==
"""Exact helpers extracted from the 2026-10-13 internal diagnostics.
No result about infinite graph classes is inferred from these finite checks.
"""
from fractions import Fraction as Q

def require(c,msg):
    if not c: raise RuntimeError(msg)

def ceil_fraction_power(x,num,den,digits=30):
    """Exact upper bound for x**(num/den), with a power check."""
    if num<0: x=1/x;num=-num
    z=x**num; scale=10**digits
    target=z.numerator*scale**den; divisor=z.denominator
    lo,hi=0,scale
    while hi**den*divisor<target:hi*=2
    while hi-lo>1:
        mid=(lo+hi)//2
        if mid**den*divisor>=target:hi=mid
        else:lo=mid
    ans=Q(hi,scale)
    require(ans**den>=z,'radical upper enclosure')
    return ans

def independent_masks(g):
    n=len(g);neighbors=[sum(1<<w for w in g[v]) for v in range(n)]
    masks=[0]
    for v in range(n):masks += [m|(1<<v) for m in masks if not (m&neighbors[v])]
    return masks,neighbors


==> anc/checks/verify_constants.py <==
#!/usr/bin/env python3
"""Exact rational checks of P1's printed numerical estimates.

This consolidated verifier is not a proof of the analytic lemmas. Its endpoint
calculation is adapted from constants() in the 2026-10-13 internal audit;
additional guards are read directly from the unchanged manuscript formulas.
No floating-point number is used in an acceptance test.
"""
from fractions import Fraction as F
from math import factorial
from pathlib import Path
import argparse, json, sys
from p1_helpers import ceil_fraction_power as up, require


def main():
    if not __debug__ or sys.flags.optimize:
        raise RuntimeError('Run ordinary Python without -O, -OO, or PYTHONOPTIMIZE.')
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,required=True)
    args=parser.parse_args()
    guards=[]
    def ck(name,condition):
        require(condition,name);guards.append(name)
    def taylor_exp_lower(x,degree):
        return sum((x**r/F(factorial(r))) for r in range(degree+1))
    nu=2**104; T=56
    pi_lo=F(333,106); pi_hi=F(22,7)
    # Rigorous Machin-formula interval from alternating series.
    def atan_bounds(x):
        terms=[(-1)**j*x**(2*j+1)/F(2*j+1) for j in range(12)]
        return sum(terms),sum(terms[:-1])
    al,au=atan_bounds(F(1,5));bl,bu=atan_bounds(F(1,239))
    ck('Machin lower pi',16*al-4*bu>pi_lo)
    ck('Machin upper pi',16*au-4*bl<pi_hi)
    # log(2)=2 sum 3^(-2j-1)/(2j+1); bound the remainder geometrically.
    loglo=2*(F(1,3)+F(1,81))
    loghi=loglo+2*F(1,3**5)/5/(1-F(1,9))
    ck('log2 lower',loglo>F(11,16));ck('log2 upper',loghi<F(25,36))
    ck('l3/2 operator cubic bound',F(27,256)<F(1,8))
    ck('l2 operator bound',F(8,25)<F(9,25))
    ck('l3 quartic discriminant',1620**2-4*121*5808<0)
    ck('l3 chosen resolvent constant',F(4,5)**3>F(1,2))
    ck('central nu cube guard',(3*2**33)**3<nu)
    ck('central Fourier cutoff',T*T<pi_lo*pi_lo*F(nu,32))
    ck('central tail exponent',F(T*T,250)>18*F(25,36))
    ck('central quadratic constant',4000**2<256**3)
    ck('central cubic constant',2*2000**2<3000**2)
    central=F(16807,46080)+F(58824500,3*2**34)+F(1,2**102)+F(815250,168*2**18)
    ck('central 39/100 majorant',central<F(39,100))
    ck('central positive Gaussian margin',F(39,100)**2<F(7,44))
    # Low-activity constants, good-event budget, and integrated majorants.
    K=31500000; lam=F(1,3125); A=F(19,3); L=F(499,500);U=F(5,4)
    gamma=F(81,100); delta=F(3409,50000); a0=F(297,800)
    ck('small descendant occupation',lam< F(1,2**10))
    ck('forest variance constant',(1+3*lam)**2<F(500,499))
    ck('root profile exponential',taylor_exp_lower(F(7,2),10)>F(100000,3087))
    ck('centroid mean factor',(F(12,19))**3>F(1,4))
    ck('centroid variance factor',F(4,5)**3>F(1,2))
    ck('256 cutoff cube-root guard',256**2>40**3)
    ck('variance upper coefficient',1+F(255,3125)+F(19,120)<U)
    ck('sharper global damping',2*U*pi_hi**2*(1+lam)**3<25)
    ck('centroid good-event gap',376**2>(A/(L*(1-gamma-delta)))**3)
    ck('Gaussian-core a0',a0==11*gamma/24)
    def Jr_upper(r,z):
        # The formulas for J4, J6, and J8 in the paper, with pi bounded below.
        coef={4:(3,8,2),6:(15,16,3),8:(105,32,4)}[r]
        return F(coef[0],coef[1])*z**(-coef[2])*up(pi_lo*z,-1,2)
    CM=A/L*Jr_upper(4,gamma/2)
    CN=up(F(40),1,2)/(2*L)*Jr_upper(4,gamma/2)
    CB=F(4,85)/L*Jr_upper(6,a0)+F(2,111)*U/L**2*Jr_upper(8,a0)
    CC=F(16,85)*up(A*U,1,2)*up(L,-3,2)*Jr_upper(6,a0)
    ck('integrated mean constant',CM<F(12863,1000))
    ck('integrated variance constant',CN<F(6423,1000))
    ck('integrated block constant',CB<F(4417,1000))
    ck('integrated correlated-shift constant',CC<F(9013,1000))
    ck('U3/2 rational bound',F(1747,1250)**2>U**3)
    ck('exceptional-history constant',80*F(1747,1250)/(3*pi_lo*delta**2*L**2)<2563)
    ck('outer-tail constant',27/(2*pi_lo)<F(43,10))
    def endpoint(u,T0,degree,label):
        c=F(293,500);d=c+u**-3
        ck(label+' u cutoff',u**8<K)
        ck(label+' block minimum',c*u**3>375)
        ck(label+' Fourier lower bound',T0**2*d**2<L*u**2)
        den=taylor_exp_lower(T0**2/25,degree)
        terms=[F(12863,1000)*up(c,-2,3)/u**2,
               F(4417,1000)*d**2/u**2,
               F(9013,1000)*up(d,2,3)/u**2,
               F(6423,1000)*up(c,-1,6)*up(u,-9,2),
               2563*up(c,-10,3)/u**6,u**-8,
               F(43,10)*(T0+F(25,2)/T0)/den]
        return sum(terms),terms
    low,terms=endpoint(F(8655433,1000000),F(147168,10000),60,'printed endpoint')
    ck('printed endpoint error',low<F(398127,1000000))
    alt,altterms=endpoint(F(43277,5000),F(7358399,500000),100,'alternate endpoint')
    ck('alternate endpoint error',alt<F(398131,1000000))
    ck('Gaussian rational lower bound',F(19943,50000)**2<F(7,44))
    ck('printed 1/2000 reserve',F(19943,50000)-F(398127,1000000)>F(1,2000))
    ck('alternate 1/2000 reserve',F(19943,50000)-F(398131,1000000)>F(1,2000))
    N0=3125*nu;B=2*K-5
    ck('through-mean lower-index overlap',2*K*K<2**51<N0)
    ck('through-mean upper bound',N0<2**116)
    ck('activity rank denominator',3125+3==3128)
    ck('all-order tilt constant',B==62999995 and B+1>3128)
    ck('eventual well-covered nonisolated threshold',2*N0==3125*2**105)
    # The old tighter approximation uses nu > 2^244.
    ck('retained approximation tail',F(128**2,250)>64*F(25,36))
    ck('retained approximation coefficient',F(250,3)*(128+F(125,128))<2**15)
    ck('retained approximation total',F(1,2**38)+F(1,2**72)+F(1,2**242)+F(1,2**49)<F(1,1000))
    result={'status':'PASS','exact_guard_count':len(guards),'guards':guards,
            'central_rational_upper':str(central),'low_activity_rational_upper':str(low),
            'low_activity_terms':[str(x) for x in terms],'alternate_low_activity_upper':str(alt),
            'integrated_majorants':{k:str(v) for k,v in [('CM',CM),('CN',CN),('CB',CB),('CC',CC)]},
            'scope':'Exact rational verification of displayed constants and overlaps. Not a proof of analytic lemmas, not an external-input replay, and not the historical 33- or 15-check scripts.'}
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print('PASS:',len(guards),'exact rational guards')
if __name__=='__main__':main()


==> anc/checks/verify_corona.py <==
#!/usr/bin/env python3
"""Exact finite diagnostics for the added corona proof, not a proof by enumeration."""
from __future__ import annotations
from pathlib import Path
from itertools import product, accumulate
from math import comb
import argparse, json, sys
import networkx as nx

def require(condition: bool, message: str) -> None:
    if not condition: raise RuntimeError(message)

def trim(a):
    a=list(a)
    while len(a)>1 and not a[-1]: a.pop()
    return a

def add(a,b):
    c=[0]*max(len(a),len(b))
    for i,x in enumerate(a): c[i]+=x
    for i,x in enumerate(b): c[i]+=x
    return trim(c)

def mul(a,b):
    c=[0]*(len(a)+len(b)-1)
    for i,x in enumerate(a):
        for j,y in enumerate(b): c[i+j]+=x*y
    return trim(c)

def defects(a): return [a[k]*a[k]-a[k-1]*a[k+1] for k in range(1,len(a)-1)]
def bl(a): return all(a[k+1]<=a[k] or a[k]*a[k]>=a[k-1]*a[k+1] for k in range(1,len(a)-1))
def lc(a): return all(d>=0 for d in defects(a))
def slc(a): return all(d>0 for d in defects(a))

def transform(a,m):
    require(m>=len(trim(a))-1 and a[0]>0,'invalid transform inputs')
    b=[0]*(m+1)
    for j,x in enumerate(a):
        if j>m: require(x==0,'nonzero degree exceeds order'); continue
        for k in range(j,m+1): b[k]+=x*comb(m-j,k-j)
    return b

def graph_poly(g):
    require(nx.is_forest(g),'graph must be forest')
    answer=[1]
    for vertices in nx.connected_components(g):
        root=min(vertices);parent={root:None};order=[root]
        for v in order:
            for u in g[v]:
                if u!=parent[v]: parent[u]=v;order.append(u)
        states={}
        for v in reversed(order):
            absent=[1];chosen=[0,1]
            for u in g[v]:
                if parent.get(u)==v:
                    e,s=states[u]; absent=mul(absent,add(e,s));chosen=mul(chosen,e)
            states[v]=(absent,chosen)
        answer=mul(answer,add(*states[root]))
    return answer

def brute_poly_and_maximal_sizes(g):
    vertices=list(g); pos={v:i for i,v in enumerate(vertices)}
    masks=[sum(1<<pos[u] for u in g[v]) for v in vertices]
    n=len(vertices);counts=[0]*(n+1);sizes=set()
    def visit(i,chosen,blocked):
        if i==n:
            k=chosen.bit_count(); counts[k]+=1
            if chosen|blocked==(1<<n)-1:sizes.add(k)
            return
        visit(i+1,chosen,blocked)
        if not (blocked>>i)&1: visit(i+1,chosen|(1<<i),blocked|masks[i])
    visit(0,0,0)
    return trim(counts),sizes

def corona(g):
    g=nx.convert_node_labels_to_integers(g); n=len(g);h=g.copy()
    h.add_edges_from((v,n+v) for v in range(n))
    return h

def kl_tree():
    g=nx.Graph();g.add_node(0);v=1
    for t in (3,4,4):
        root=v;g.add_edge(0,root);v+=1
        for _ in range(t):g.add_edge(root,v);g.add_edge(v,v+1);v+=2
    return g

def spherical(h,n):
    g=nx.balanced_tree(2,h)
    leaves=[v for v in g if g.degree(v)<=1] if h==0 else [v for v in g if g.degree(v)==1 and v!=0]
    v=len(g)
    for leaf in leaves:
        last=leaf
        for _ in range(n):g.add_edge(last,v);last=v;v+=1
    return g

def main():
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--output',type=Path,required=True);args=ap.parse_args()
    positive=bl_count=cum_count=transforms=det_checks=0
    for length in range(1,7):
        for a in product(range(1,6),repeat=length):
            positive+=1; A=list(accumulate(a));isbl=bl(a)
            if isbl:
                bl_count+=1;require(lc(A),'BL failed cumulative implication')
                padded=A+[A[-1]]
                require(all(padded[k]**2>padded[k-1]*padded[k+1] for k in range(1,length)), 'cumulative strictness failed')
            if not lc(A):continue
            cum_count+=1
            for m in (length-1,length,length+2):
                b=transform(a,m);require(slc(b),'cumulative-to-corona failed')
                transforms+=1;det_checks+=max(0,m-1)
    zero_inputs=zero_pass=zero_transforms=0
    for length in range(1,7):
        for tail in product(range(4),repeat=length-1):
            a=(1,)+tail;zero_inputs+=1
            if not lc(list(accumulate(a))):continue
            zero_pass+=1
            for m in (length-1,length+1):
                require(slc(transform(a,m)),'padded/nonnegative corona failed');zero_transforms+=1
    trees=wellcovered=tree_coronas=0
    for n in range(1,12):
        gs=[nx.empty_graph(1)] if n==1 else nx.nonisomorphic_trees(n)
        for g in gs:
            trees+=1;a=graph_poly(g);brute,sizes=brute_poly_and_maximal_sizes(g)
            require(a==brute,'root recurrence/brute disagreement')
            if len(sizes)==1:
                wellcovered+=1
                if n>2:
                    nonleaves=[v for v in g if g.degree(v)>1]
                    require(n%2==0 and len(nonleaves)==n//2,'well-covered parity/core mismatch')
                    require(all(sum(g.degree(u)==1 for u in g[v])==1 for v in nonleaves),'not a leaf-corona')
                    core=g.subgraph(nonleaves).copy();require(nx.is_tree(core),'core not tree')
                    require(transform(graph_poly(core),len(core))==a,'well-covered representation polynomial mismatch')
                require(slc(a),'small well-covered tree not strict LC')
            c=corona(g);v=graph_poly(c);require(v==transform(a,n),'corona graph/formula mismatch')
            if bl(a):require(slc(v),'actual BL-to-corona failure')
            tree_coronas+=1
    examples=[]
    for name,g in [('KL_26_3_4_4',kl_tree()),('spherical_3_9',spherical(3,9))]:
        a=graph_poly(g);bad=[k for k in range(1,len(a)-1) if a[k]**2<a[k-1]*a[k+1]]
        require(bad and bl(a),'expected BL non-LC base missing')
        c=corona(g);b=graph_poly(c);require(b==transform(a,len(g)) and slc(b),'actual non-LC base corona failed')
        examples.append({'base':name,'base_order':len(g),'base_LC_failures':bad,
                         'base_BL':True,'corona_order':len(c),'corona_degree':len(b)-1,
                         'corona_strict_LC':True,'corona_min_internal_determinant':min(defects(b)),
                         'corona_coefficients':b})
    # Explicit failure when the cumulative hypothesis is discarded.
    require(not lc(list(accumulate((1,0,100)))),'bad cumulative input misclassified')
    require(defects(transform((1,0,100),2))==[-97],'boundary counterexample changed')
    require(not bl((1,2,5)) and lc(list(accumulate((1,2,5)))) and slc(transform((1,2,5),2)), 'strictly broader cumulative input example failed')
    answer={'status':'PASS','positive_inputs':positive,'BL_inputs':bl_count,
            'cumulative_LC_positive_inputs':cum_count,'positive_corona_transforms':transforms,
            'positive_transform_internal_determinants':det_checks,'nonnegative_padded_inputs':zero_inputs,
            'nonnegative_cumulative_LC_inputs':zero_pass,'nonnegative_transforms':zero_transforms,
            'trees_bruteforce_and_DP':trees,'well_covered_trees':wellcovered,
            'actual_tree_corona_checks':tree_coronas,'nonLC_base_examples':examples,
            'two_N0_exact':6250*2**104,
            'limits':'Finite exact diagnostics; general transform and structure proofs are written. No infinite BL theorem is proved by these tests.'}
    args.output.parent.mkdir(parents=True,exist_ok=True);args.output.write_text(json.dumps(answer,indent=2)+'\n')
    print(json.dumps({k:v for k,v in answer.items() if k!='nonLC_base_examples'},indent=2))
if __name__=='__main__':
    try:main()
    except Exception as e:print('FAIL:',e,file=sys.stderr);raise SystemExit(1)


==> anc/checks/weighted_clock_audit.py <==
#!/usr/bin/env python3
"""Independent finite exact checks of P1's Markov law, responses, and random clock."""
from pathlib import Path
from fractions import Fraction as Q
import json,sys,os
if not __debug__ or sys.flags.optimize:
    raise SystemExit("Run ordinary Python without optimization.")
import networkx as nx
sys.path.insert(0,str(Path(__file__).resolve().parent))
from p1_helpers import independent_masks,ceil_fraction_power,require
R=Path(__file__).resolve().parents[1]
cases=states=0;max_third=Q(0);maxclock=Q(0);profiles=[]
graphs=[nx.empty_graph(1)]
for n in range(2,9):graphs.extend(nx.nonisomorphic_trees(n))
graphs += [nx.disjoint_union(nx.path_graph(4),nx.star_graph(3)),nx.empty_graph(6),nx.disjoint_union(nx.path_graph(2),nx.path_graph(5))]
for gi,g in enumerate(graphs):
 n=len(g)
 for mode in range(3):
  lam=[Q(1) if mode==0 else (Q(1,7) if mode==1 else Q(1,2+v%3)) for v in range(n)]
  parent={};order=[]
  for comp in nx.connected_components(g):
   root=max(comp) if mode==2 else min(comp);parent[root]=None
   todo=[root]
   for v in todo:
    order.append(v)
    for u in g[v]:
     if u!=parent[v]: parent[u]=v;todo.append(u)
  children={v:[u for u in g[v] if parent.get(u)==v] for v in g}
  q={};d={};d2={};avec={v:Q((-1)**v*(v+1)) for v in g}
  for v in reversed(order):
   z=lam[v]
   for u in children[v]:z*=1-q[u]
   q[v]=z/(1+z);d[v]=1-sum((q[u]*d[u] for u in children[v]),Q(0));d2[v]=avec[v]-sum((q[u]*d2[u] for u in children[v]),Q(0))
  b={v:q[v]*(1-q[v]) for v in g};B0=sum(b.values());masks,_=independent_masks(g)
  weights=[]
  for mask in masks:
   w=Q(1)
   for v in g:
    if mask>>v&1:w*=lam[v]
   weights.append(w)
  Z=sum(weights);prob=[w/Z for w in weights]
  mean=sum(p*m.bit_count() for p,m in zip(prob,masks));var=sum(p*(m.bit_count()-mean)**2 for p,m in zip(prob,masks))
  ya=[sum(avec[v] for v in g if m>>v&1) for m in masks];mya=sum(p*y for p,y in zip(prob,ya))
  clocks=[];third=Q(0)
  for mask,p,y in zip(masks,prob,ya):
   zetas={};markov=Q(1);clock=Q(0)
   for v in order:
    active=parent[v] is None or not(mask>>parent[v]&1)
    success=q[v] if active else Q(0)
    markov*=success if mask>>v&1 else 1-success
    zetas[v]=Q((mask>>v)&1)-success
    if active:clock+=b[v]*d[v]**2
    third+=p*abs(d[v]*zetas[v])**3
   require(markov==p,'factorized tree probability')
   require(sum(d[v]*zetas[v] for v in g)==mask.bit_count()-mean,'size martingale telescoping')
   require(sum(d2[v]*zetas[v] for v in g)==y-mya,'signed linear-statistic telescoping')
   clocks.append(clock);states+=1
  require(sum(p*c for p,c in zip(prob,clocks))==var,'mean predictable clock equals variance')
  require(third<=125*B0 and var<=Q(25,4)*B0,'cubic/variance bounds')
  clockupper=sum(p*ceil_fraction_power(abs(c-var),3,2,20) for p,c in zip(prob,clocks))
  require(clockupper<=250*B0,'clock moment rational upper enclosure')
  max_third=max(max_third,third/B0);maxclock=max(maxclock,clockupper/B0);cases+=1
out={'status':'PASS','weighted_forest_cases':cases,'independent_set_states':states,'max_cubic_to_B0':str(max_third),'max_clock_3over2_to_B0_upper':str(maxclock),'activities':['all 1','all 1/7','vertex-dependent 1/(2+v mod 3)'],'checks':'Exact rank law/Markov factorization, signed and size martingale identities, expected random clock, cubic bound, variance bound, rationally enclosed 3/2 clock moment. Finite diagnostics, not a universal proof.'}
(Path(os.environ.get('AUDIT_OUTPUT_DIR',str(R/'reports')))/'weighted_clock_audit.json').write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out,indent=2))


==> anc/constant_audit_2026-10-13.json <==
{
  "status": "PASS",
  "central_rational_upper": "613959936395331007118784021397819/1597239756287569045885846038773760",
  "central_decimal": 0.38438808824940923,
  "low_activity_rational_upper": "2012324741757735777918966398688556605707808421813631850004856270399900504859516275588532190254218765642754912524092848163809872337347720914951570271650031065850671709891553998970359510065690402180380972157716976864318829136957231548638019967034017367514478806814623551686108753102056322212578905778532989559752237140347905904694336303990345256843069892068459944742833503289186051721045642731723361436059137710552518022889423854629427579636234726169867637900914167967341593702659779975677995932325102459514841849849509713845274533137499225617994952993394450613905471272652912109449524632147/5054485491576450885394110499541060959053154177519168623685888651797288646240342206066186858402954238257694629840121904192317879657954955952409942957831282489427250386207137325135477136768980583799705784264708808913994890350303527489206265023287529448627446887749563978175656927886486619784988215371089325603946033235661107974220410258600396633181781936729879925839592852475453145676219097509056398932115468195035147840360664723481421360905267923490982911665289659023281606516405116867876458926570635325960970136740396024876709400000000000000000000000000000000000000000000000000000000000000",
  "low_activity_decimal": 0.3981265244724461,
  "low_activity_terms": [
    "18368648020318317579522803850562303/74916520417489000000000000000000000",
    "641118465823038538099947526103779710620158915574308000/31499988228407975785470434230220207244981043441634744641",
    "3161297780289087022110884594320301/37458260208744500000000000000000000",
    "85045639883467373893355505602861163107149640774372345913801/200000000000000000000000000000000000000000000000000000000000000",
    "15220300237229148935567546290301886000000/420467849452527610537490724803204180301169",
    "1000000000000000000000000000000000000000000000000/31499988228407975785470434230220207244981043441634744641",
    "74237580095808410831829950295691879676955066130935209763137713629940716103628445607380089862715276762392248324138588852966283916255554651816624024740142749530351033223799106372627754312728364044350073269718813698099660290052204250283892223793276678690822238503900825805062221463503897128498850267358961873889692930040177366085494840127718984748238426694909272628566129080065183521778900786847246642287825915073500752735873473519244425400387399349710904061794281005859375/6418396673581115123437669059931386865295113651458018985862101403148452517496812378027208195905119076198231184034092337454303280218638317388281589762733177762818220400362061907969036707535212351417976913956254066905932068276016611627173811518264056737668500493320362921657101387486589869372390163998286401547258060009735583730232563210004902567400135345904206797902117649644558190164919105788293772167750883026607406498093750869114910662237530511809339827193387237355109336"
  ],
  "long_path_6epsilon": "2595612521470154343566841662725583632533191458556598686208/504870979341447555463506281780983186990852118469774723052978515625",
  "symbolic_checks": 3,
  "proof_scope": "Exact arithmetic checks of displayed constants and identities, not a proof of the analytic lemmas."
}


==> anc/corona_2026-10-14.json <==
{
  "status": "PASS",
  "positive_inputs": 19530,
  "BL_inputs": 1693,
  "cumulative_LC_positive_inputs": 3413,
  "positive_corona_transforms": 10239,
  "positive_transform_internal_determinants": 48928,
  "nonnegative_padded_inputs": 1365,
  "nonnegative_cumulative_LC_inputs": 231,
  "nonnegative_transforms": 462,
  "trees_bruteforce_and_DP": 436,
  "well_covered_trees": 9,
  "actual_tree_corona_checks": 436,
  "nonLC_base_examples": [
    {
      "base": "KL_26_3_4_4",
      "base_order": 26,
      "base_LC_failures": [
        13
      ],
      "base_BL": true,
      "corona_order": 52,
      "corona_degree": 26,
      "corona_strict_LC": true,
      "corona_min_internal_determinant": 1429,
      "corona_coefficients": [
        1,
        52,
        1275,
        19640,
        213612,
        1747675,
        11187556,
        57534586,
        242169425,
        845539131,
        2472891054,
        6100477427,
        12754978992,
        22667629382,
        34281369994,
        44099978013,
        48151841931,
        44446300036,
        34467140729,
        22254982973,
        11814742244,
        5066227195,
        1710466130,
        437557857,
        79687523,
        9202961,
        506462
      ]
    },
    {
      "base": "spherical_3_9",
      "base_order": 87,
      "base_LC_failures": [
        43
      ],
      "base_BL": true,
      "corona_order": 174,
      "corona_degree": 87,
      "corona_strict_LC": true,
      "corona_min_internal_determinant": 15398,
      "corona_coefficients": [
        1,
        174,
        14878,
        833431,
        34404986,
        1116277308,
        29647863239,
        662921002779,
        12737178378024,
        213603020721348,
        3165180540109750,
        41855201869769450,
        497967873945955427,
        5366810924119979144,
        52699456035567301719,
        473832909151657628442,
        3917774570317370617285,
        29900491027118270510450,
        211336825639637714315960,
        1387390113630806386067069,
        8481591253102817737409921,
        48397220962224394969759332,
        258305341032720612583316866,
        1291908114334189290381138213,
        6065288345851173949256715528,
        26770672398469889501188052392,
        111239581814354767030514641344,
        435712717562693230235008939532,
        1610572924650819629529030265815,
        5624097589729098685526965267996,
        18570741115445508875921581571373,
        58034101049633348744253941063208,
        171772513034960472506269180532123,
        481888765628570798788989089228082,
        1282149895786523198977840191323310,
        3237259447391543645699666165062569,
        7760399442935556715616804234319855,
        17670725133280524426789389365114324,
        38234915868975866415623542575273784,
        78641174260777666292307966469728185,
        153797832734397279252799056340185088,
        286065472972274910437907356129266244,
        506149884947338720071693205277194038,
        852028251872938055439080812645570386,
        1364684109180821632381979265604973044,
        2079865497455405518051858071260219776,
        3016230841393802116985670004762487860,
        4161987227525932836026197614250193992,
        5463909641091760164038777898678041453,
        6823565327096863420585832336019019782,
        8104774573141152777126158822683048834,
        9153483855097416621079608547421909295,
        9826946480118037452967312696977282432,
        10024988294924545026153295541744545392,
        9714112015389222737959987321159687111,
        8936554767779674551696627590120374477,
        7800996544402808947248870071645000840,
        6457695726376792343486781803879104720,
        5065873619193900959937520056030337180,
        3763108487168013883292888459714915856,
        2644737988246653928265178470665679955,
        1756904253766773105976849690133288124,
        1102003789417251571608644307811702113,
        651893940775472954349437733453122280,
        363214100478378943937987242269512676,
        190331457252337157408261532262188656,
        93652680866451314610907387172949684,
        43192812235742424620471640903395648,
        18634312495745097204788106336808961,
        7503271462184204476472445359169240,
        2812726907888176750246126815936995,
        978831033875803122003603720941528,
        315202171771965603262738682257016,
        93577836488389153549084998582080,
        25504858755531289984127660365064,
        6350579944234580881525360674728,
        1436350797886404971380804238975,
        293109009025272302848805157088,
        53530874513743899245153495943,
        8663797017888726102898573166,
        1227526695609260798396854302,
        149904962725588469304504696,
        15459299081269900627045366,
        1309173503607672084230612,
        87415219564672833319829,
        4315255242786226020996,
        140015854015361820469,
        2239923097033444226
      ]
    }
  ],
  "two_N0_exact": 126765060022822940149670320537600000,
  "limits": "Finite exact diagnostics; general transform and structure proofs are written. No infinite BL theorem is proved by these tests."
}


==> anc/illustrations/graph.json <==
{
  "vertices": [
    "v0",
    "v1",
    "v2",
    "v3",
    "l0",
    "l1",
    "l2",
    "l3",
    "z"
  ],
  "edges": [
    [
      "v0",
      "v1"
    ],
    [
      "v1",
      "v2"
    ],
    [
      "v0",
      "l0"
    ],
    [
      "v1",
      "l1"
    ],
    [
      "v2",
      "l2"
    ],
    [
      "v3",
      "l3"
    ]
  ],
  "order": 9,
  "matching_number": 4,
  "isolated_vertices": 1
}


==> anc/illustrations/verify.py <==
#!/usr/bin/env python3
"""Exact checks of the literal graphs used by the article's figures."""
from pathlib import Path
import json

def add(a,b):
    c=[0]*max(len(a),len(b))
    for i,x in enumerate(a):c[i]+=x
    for i,x in enumerate(b):c[i]+=x
    return c

def mul(a,b):
    c=[0]*(len(a)+len(b)-1)
    for i,x in enumerate(a):
        for j,y in enumerate(b):c[i+j]+=x*y
    return c

def independence(vertices,edges):
    adj={v:[] for v in vertices}
    for v,w in edges:adj[v].append(w);adj[w].append(v)
    seen=set(); ans=[1]; comps=0
    def visit(v,parent):
        if v in seen:raise RuntimeError('Cycle or duplicate traversal')
        seen.add(v);a=[1];b=[0,1]
        for w in adj[v]:
            if w==parent:continue
            c,d=visit(w,v);a=mul(a,add(c,d));b=mul(b,c)
        return a,b
    for v in vertices:
        if v not in seen:
            a,b=visit(v,None);ans=mul(ans,add(a,b));comps+=1
    while ans[-1]==0:ans.pop()
    if len(edges)!=len(vertices)-comps:raise RuntimeError('Not a forest')
    return ans,adj

def main():
    g=json.loads((Path(__file__).parent/'graph.json').read_text())
    a,adj=independence(g['vertices'],g['edges'])
    if len(adj)!=g['order']:raise RuntimeError('Wrong vertex count')
    if 'triple' in g:
        k=g['defect_index']
        if a[k-1:k+2]!=g['triple'] or a[k]**2-a[k-1]*a[k+1]!=g['determinant']:
            raise RuntimeError('Wrong sharpness coefficients')
        if any(a[k+1]>a[k] and a[k]**2<=a[k-1]*a[k+1] for k in range(1,len(a)-1)):
            raise RuntimeError('Unexpected failure of strict BL')
    if 'matching_number' in g:
        if len(adj)-(len(a)-1)!=g['matching_number']:raise RuntimeError('Wrong matching count')
        if sum(not adj[v] for v in adj)!=g['isolated_vertices']:raise RuntimeError('Wrong isolate count')
        # Check every maximal independent set in this small displayed forest.
        V=list(adj);sizes=set()
        for mask in range(1<<len(V)):
            s={V[i] for i in range(len(V)) if mask>>i&1}
            if any(v in s and w in s for v,w in g['edges']):continue
            if all(v in s or any(w in s for w in adj[v]) for v in V):sizes.add(len(s))
        if sizes!={len(a)-1}:raise RuntimeError('Displayed forest is not well-covered')
    if 'height' in g:
        if g['order']!=(g['path_vertices']+2)*2**g['height']-1:raise RuntimeError('Wrong spherical order')
    print(json.dumps({'status':'PASS','order':len(adj),'edges':len(g['edges']),
                      'independence_number':len(a)-1,'coefficients':a},indent=2))
if __name__=='__main__':main()


==> anc/requirements.txt <==
networkx==3.6.1
mpmath==1.3.0


==> anc/run_checks.py <==
#!/usr/bin/env python3
"""Run the supplementary P1 checks, never an external or whole-proof verification."""
from pathlib import Path, PurePosixPath
import argparse,hashlib,json,os,subprocess,sys,time

def main():
    if not __debug__ or sys.flags.optimize or os.environ.get('PYTHONOPTIMIZE') not in (None,'','0'):
        raise RuntimeError('Run ordinary Python without optimization.')
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-dir',type=Path,required=True)
    parser.add_argument('--constants-only',action='store_true')
    args=parser.parse_args(); base=Path(__file__).resolve().parent
    out=args.output_dir.resolve()
    if out==base or base in out.parents:
        raise RuntimeError('Use an output directory outside the ancillary directory.')
    if out.exists() and any(out.iterdir()):
        raise RuntimeError('The output directory must be new or empty.')
    hashes=json.loads((base/'SHA256SUMS.json').read_text())
    if not hashes:raise RuntimeError('Empty manifest.')
    for name,wanted in hashes.items():
        p=PurePosixPath(name)
        if p.is_absolute() or '..' in p.parts or '\\' in name:raise RuntimeError('Unsafe manifest path.')
        if hashlib.sha256((base/name).read_bytes()).hexdigest()!=wanted:
            raise RuntimeError('Hash mismatch: '+name)
    out.mkdir(parents=True,exist_ok=True)
    env=os.environ.copy();env['AUDIT_OUTPUT_DIR']=str(out);env['PYTHONDONTWRITEBYTECODE']='1'
    commands=[('constants',[sys.executable,str(base/'checks/verify_constants.py'),'--output',str(out/'constants.json')])]
    if not args.constants_only:
        commands += [('weighted_clock',[sys.executable,str(base/'checks/weighted_clock_audit.py')]),
                     ('corona',[sys.executable,str(base/'checks/verify_corona.py'),'--output',str(out/'corona.json')]),
                     ('adapted_martingale',[sys.executable,str(base/'checks/adapted_martingale_stress.py'),'--output',str(out/'adapted_martingale.json')])]
    jobs=[];start=time.monotonic()
    for name,cmd in commands:
        t=time.monotonic()
        with (out/(name+'.log')).open('wb') as log:
            subprocess.run(cmd,stdout=log,stderr=subprocess.STDOUT,env=env,check=True)
        jobs.append({'name':name,'seconds':round(time.monotonic()-t,3),'status':'PASS'})
    result={'status':'PASS','profile':'constants' if args.constants_only else 'all-supplied-checks',
            'ancillary_files_hashed':len(hashes),'jobs':jobs,'seconds':round(time.monotonic()-start,3),
            'scope':'Exact numerical guards and finite diagnostics only. No external-input computation or formal proof verification. No P3 or S check is called.'}
    (out/'verification_result.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))
if __name__=='__main__':main()


==> anc/verify_release.py <==
#!/usr/bin/env python3
"""Verify the exact source release, not its mathematical correctness."""
from pathlib import Path, PurePosixPath
import hashlib, json, sys

def main():
    ancillary = Path(__file__).resolve().parent
    root = ancillary.parent
    manifest = json.loads((ancillary / "RELEASE_SHA256SUMS.json").read_text())
    if not manifest:
        raise RuntimeError("The release manifest is empty.")
    for name, expected in manifest.items():
        part = PurePosixPath(name)
        if part.is_absolute() or ".." in part.parts or "\\" in name:
            raise RuntimeError("Unsafe manifest path: " + name)
        path = root / name
        if not path.is_file():
            raise RuntimeError("Missing release file: " + name)
        actual = hashlib.sha256(path.read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError("SHA-256 mismatch: " + name)
    print(json.dumps({"status": "PASS", "files_checked": len(manifest),
                      "scope": "Exact supplied release bytes only; not proof verification."}, indent=2))

if __name__ == "__main__":
    main()


==> anc/weighted_clock_2026-10-13.json <==
{
  "status": "PASS",
  "weighted_forest_cases": 153,
  "independent_set_states": 7461,
  "max_cubic_to_B0": "25/32",
  "max_clock_3over2_to_B0_upper": "790569415042094833/6875000000000000000",
  "activities": [
    "all 1",
    "all 1/7",
    "vertex-dependent 1/(2+v mod 3)"
  ],
  "checks": "Exact rank law/Markov factorization, signed and size martingale identities, expected random clock, cubic bound, variance bound, rationally enclosed 3/2 clock moment. Finite diagnostics, not a universal proof."
}

